Chemical mapping of temperate sub-Neptune atmospheres: Constraining the deep-interior H2O/H2 using the atmospheric CO2/CH4

Understanding the planetary envelope composition of sub-Neptune-type exoplanets is challenging due to the inherent degeneracy in their interior composition scenarios. Particularly, the planetary envelope's H2O/H2 ratio, which can also be expressed as the O/H ratio, provides crucial insights into its original location relative to the ice line during planetary formation. Using self-consistent radiative transfer modeling and a rate-based automatic chemical network generator combined with 1D photochemical kinetic-transport atmospheric modeling, we investigate various atmospheric scenarios of temperate sub-Neptunes, ranging from H2-dominated to H2O-dominated atmospheres with equilibrium temperatures (Teq) of 250-400 K. This study includes examples such as K2-18 b (Teq = 255 K), LP 791-18 c (Teq = 324 K), and TOI-270 d (Teq = 354 K). Our models indicate that the atmospheric CO2/CH4 ratio can be used to infer the deep-interior H2O/H2 ratio. Applying this method to recent JWST observations, our findings suggest K2-18 b likely has an interior that is 50% highly enriched in water, exceeding the water content in a 100xZ scenario and suggesting a planetary formation mechanism involving substantial accretion of ices. In contrast, our model suggests that approximately 25% of TOI-270 d's interior is composed of H2O, which aligns with the conventional metallicity framework with a metallicity higher than 100xZ. Furthermore, our models identify carbonyl sulfide (OCS) and sulfur dioxide (SO2) as strong indicators for temperate sub-Neptunes with at least 10% of their interior composed of water. These results provide a method to delineate the internal composition and formation mechanisms of temperate sub-Neptunes (Teq < ~500 K) via atmospheric characterization through transmission spectroscopy.

==> Supplementary/RMG_input.py <==
# Data sources

database(
    thermoLibraries = ['SABIC_aromatics', 'primaryThermoLibrary','BurkeH2O2', 'thermo_DFT_CCSDTF12_BAC', 'DFT_QCI_thermo', 'Klippenstein_Glarborg2016','CH','primaryNS','SulfurGlarborgMarshall'],
    reactionLibraries = ['Klippenstein_Glarborg2016','primarySulfurLibrary','primaryNitrogenLibrary'],
    seedMechanisms = [],
    kineticsDepositories = ['training'], 
    kineticsFamilies = 'default',
    kineticsEstimator = 'rate rules',
)

# Constraints on generated species
generatedSpeciesConstraints(
    allowed=['input species','seed mechanisms','reaction libraries'],	
    maximumCarbonAtoms=0,
    maximumNitrogenAtoms=0,
    maximumSulfurAtoms=0,
    maximumRadicalElectrons=2,
    allowSingletO2=True,
)


# List of species

species(

    label='He',

    reactive=False,

    structure=SMILES("[He]"),

)

species(

    label='C',

    reactive=True,

    structure=SMILES("[C]"),

)

species(

    label='N',

    reactive=True,

    structure=SMILES("[N]"),

)

species(

    label='H2',

    reactive=True,

    structure=SMILES("[H][H]"),

)

species(

    label='CH4',

    reactive=True,

    structure=SMILES("C"),

)

species(

    label='CO2',

    reactive=True,

    structure=SMILES("O=C=O"),

)

species(

    label='H2O',

    reactive=True,

    structure=SMILES("O"),

)

species(

    label='S',

    reactive=True,

    structure=SMILES("[S]"),

)

# Reaction systems

simpleReactor(

    temperature=[(300,'K'),(1100,'K')],
    
    pressure=[(1e-3,'bar'),(1e2,'bar')],

    initialMoleFractions={
        "He": 0.00000000001,
        "H2O":1.0,
        "CH4": 0.01288249551,
        "CO2": 0.00912010839,
        "N": 0.00003467368,
        "S": 0.00003467368,

#    terminationConversion={

#        'CO2': 2e-5,

    },

    terminationTime=(3.154e16,'s'), # 1,000,000,000 years

)



simulator(

    atol=1e-16,

    rtol=1e-8,

)

model(
    toleranceKeepInEdge=0.005,
    toleranceMoveToCore=0.05,
    toleranceInterruptSimulation=1e12,
    toleranceThermoKeepSpeciesInEdge=0.5,
    filterReactions=True,
    filterThreshold=5e8,
    minCoreSizeForPrune=50,
    minSpeciesExistIterationsForPrune=2,
    maximumEdgeSpecies=100000,
    maxNumSpecies=110,
    maxNumObjsPerIter=3,
#    toleranceBranchReactionToCore=0.001,
#    branchingIndex=0.5,
#    branchingRatioMax=1.0,
)

pressureDependence(
    method='modified strong collision',
    maximumGrainSize=(0.5,'kcal/mol'),
    minimumNumberOfGrains=250,
    temperatures=(299,1101,'K',8),
    pressures=(0.0009,1001,'bar',7),
    #interpolation=('Chebyshev', 6, 4),
    interpolation=('PDepArrhenius',),
    maximumAtoms=10,
)

options(
    name='Seed',
    units='si',
    generateOutputHTML=False,
    generatePlots=True,
    saveSimulationProfiles=True,
    verboseComments=False,
    saveEdgeSpecies=False,
    generateSeedEachIteration=True
)


